Vadere: An open-source simulation framework to promote interdisciplinary understanding

Pedestrian dynamics is an interdisciplinary field of research. Psychologists, sociologists, traffic engineers, physicists, mathematicians and computer scientists all strive to understand the dynamics of a moving crowd. In principle, computer simulations offer means to further this understanding. Yet, unlike for many classic dynamical systems in physics, there is no universally accepted locomotion model for crowd dynamics. On the contrary, a multitude of approaches, with very different characteristics, compete. Often only the experts in one special model type are able to assess the consequences these characteristics have on a simulation study. Therefore, scientists from all disciplines who wish to use simulations to analyze pedestrian dynamics need a tool to compare competing approaches. Developers, too, would profit from an easy way to get insight into an alternative modeling ansatz. Vadere meets this interdisciplinary demand by offering an open-source simulation framework that is lightweight in its approach and in its user interface while offering pre-implemented versions of the most widely spread models.

==> vadere_model_construction.java <==
String name = ... // loaded from JSON-files

// user defined or random seed
Random random = new Random(seed);

// use of reflection
DynamicClassInstantiator<Model> instantiator = new DynamicClassInstantiator<>();
Model model = instantiator.createObject(name);

// model initailization
model.initialize(attributeList, topography, random);
return model;
